The 55 Cancri Planetary System: Fully Self-Consistent N-body Constraints and a Dynamical Analysis

We present an updated study of the planets known to orbit 55 Cancri A using 1,418 high-precision radial velocity observations from four observatories (Lick, Keck, Hobby-Eberly Telescope, Harlan J. Smith Telescope) and transit time/durations for the inner-most planet, 55 Cancri "e" (Winn et al. 2011). We provide the first posterior sample for the masses and orbital parameters based on self-consistent n-body orbital solutions for the 55 Cancri planets, all of which are dynamically stable (for at least $10^8$ years). We apply a GPU version of Radial velocity Using N-body Differential evolution Markov Chain Monte Carlo (RUN DMC; B. Nelson et al. 2014) to perform a Bayesian analysis of the radial velocity and transit observations. Each of the planets in this remarkable system has unique characteristics. Our investigation of high-cadence radial velocities and priors based on space-based photometry yields an updated mass estimate for planet "e" ($8.09\pm0.26$ M$_\oplus$), which affects its density ($5.51\pm^{1.32}_{1.00}$ g cm$^{-3}$) and inferred bulk composition. Dynamical stability dictates that the orbital plane of planet "e" must be aligned to within $60^o$ of the orbital plane of the outer planets (which we assume to be coplanar). The mutual interactions between the planets "b" and "c" may develop an apsidal lock about $180^o$. We find 36-45% of all our model systems librate about the anti-aligned configuration with an amplitude of $51^o\pm^{6^o}_{10^o}$. Other cases showed short-term perturbations in the libration of $\varpi_b-\varpi_c$, circulation, and nodding, but we find the planets are not in a 3:1 mean-motion resonance. A revised orbital period and eccentricity for planet "d" pushes it further toward the closest known Jupiter analog in the exoplanet population.

==> anc/55Cnc_keck.txt <==
12219.138044    -147.87    1.10      0
12236.014734     -65.34    1.21      0
12243.050683     -58.78    1.17      0
12307.849907    -111.75    1.33      0
12333.997674    -142.98    1.49      0
12334.892998    -144.92    1.27      0
12573.112569     -69.11    1.17      0
12574.128981     -51.00    1.28      0
12576.098113     -14.60    1.35      0
12601.031470     -91.17    1.19      0
12602.058542     -64.19    1.25      0
12603.113634     -31.19    1.21      0
12652.972558     -78.43    1.44      0
12654.039491    -104.28    1.47      0
12680.970162     -35.81    1.33      0
12682.950914     -88.75    1.40      0
12711.766863     -82.99    1.36      0
12712.825567    -111.08    1.39      0
12777.805602     -56.54    1.21      0
12804.745035    -131.61    1.46      0
12988.038287     -11.16    1.30      0
13017.861331     -23.54    1.21      0
13045.781875      17.28    1.21      0
13077.041736     -24.66    1.36      0
13339.043299      26.08    0.87      1
13339.044456      22.35    0.84      1
13339.045509      24.95    0.84      1
13369.915775     -17.03    0.81      1
13369.916759     -18.76    0.88      1
13369.917720     -17.87    0.86      1
13425.842153      20.53    0.82      1
13425.843218      22.41    0.81      1
13425.844259      20.66    0.85      1
13480.819433     -56.78    0.76      1
13480.820451     -55.89    0.73      1
13480.821354     -55.01    0.74      1
13546.762755     -39.98    0.97      1
13546.764456     -43.32    0.95      1
13546.765995     -37.58    0.92      1
13547.738866     -79.53    0.80      1
13547.740370     -79.86    0.84      1
13547.742095     -80.68    0.84      1
13547.743600     -81.38    0.86      1
13692.980440     -33.62    0.87      1
13692.981586     -34.19    0.83      1
13692.982731     -33.57    0.81      1
13693.077662     -33.64    0.81      1
13693.078889     -32.33    0.82      1
13693.079734     -32.64    0.79      1
13694.080822     -50.97    0.76      1
13694.081701     -52.42    0.78      1
13694.082581     -52.19    0.77      1
13695.049676     -87.92    0.82      1
13695.050579     -86.54    0.85      1
13695.051458     -87.50    0.81      1
13695.052465     -88.72    1.16      1
13696.025266    -105.45    0.88      1
13696.026076    -105.21    0.93      1
13696.026921    -105.14    0.90      1
13697.109144    -107.54    1.04      1
13697.109977    -109.71    0.92      1
13697.110810    -104.06    0.96      1
13724.053519     -86.59    0.89      1
13724.054502     -87.80    0.89      1
13724.055602     -89.36    0.87      1
13724.056563     -86.49    0.86      1
13724.057535     -83.35    0.89      1
13724.993310    -100.57    0.92      1
13724.994340    -102.93    0.95      1
13724.995671    -101.17    0.93      1
13747.024954      34.34    0.82      1
13747.026076      36.83    0.85      1
13747.027234      33.18    0.89      1
13747.957130      44.17    0.92      1
13747.958079      43.10    0.89      1
13747.959016      44.65    0.89      1
13748.922095      38.31    0.86      1
13748.923206      37.87    0.85      1
13748.924306      39.97    0.87      1
13749.858391      34.56    0.84      1
13749.859282      36.56    0.90      1
13749.860255      33.35    0.86      1
13750.864907      17.28    1.02      1
13750.865775      17.45    0.96      1
13750.866632      14.93    1.00      1
13751.930625     -26.05    0.82      1
13752.972477     -45.88    0.87      1
13752.973507     -42.81    0.83      1
13752.974537     -43.90    0.84      1
13753.943067     -80.41    0.94      1
13753.944005     -78.83    0.94      1
13753.944965     -79.63    0.80      1
13775.922373      16.58    0.87      1
13775.923264      17.95    0.82      1
13775.924155      18.79    0.90      1
13776.939722      25.40    0.85      1
13776.940625      23.64    0.88      1
13776.941516      20.14    0.93      1
13778.018542      42.70    0.99      1
13778.020197      39.67    0.85      1
13778.021447      36.86    0.92      1
13806.887361      42.54    1.07      1
13806.889190      41.17    1.03      1
13806.890671      42.09    0.99      1
13837.797164      45.05    1.12      1
13837.803785      44.28    1.17      1
13837.810590      43.86    0.98      1
13837.816562      44.87    0.81      1
13841.800822     -71.74    0.81      1
13841.801586     -72.80    0.79      1
13841.802384     -71.30    0.81      1
14083.979780      33.22    0.99      1
14083.980694      34.98    0.96      1
14083.981562      34.92    0.99      1
14083.982465      37.98    0.92      1
14083.983380      36.12    0.92      1
14084.905104      51.92    0.96      1
14084.906806      49.44    1.03      1
14084.908299      49.99    1.01      1
14084.909780      48.73    1.01      1
14084.911042      51.37    1.01      1
14085.120266      60.71    0.96      1
14085.121366      59.99    0.99      1
14085.122454      61.14    0.83      1
14085.123426      59.80    0.94      1
14085.124398      59.33    1.01      1
14086.100197      49.12    0.96      1
14086.101134      51.38    0.96      1
14086.102060      48.37    0.93      1
14086.102963      50.01    0.95      1
14086.103866      47.21    0.87      1
14108.906863     -53.83    0.91      1
14108.907685     -53.63    0.88      1
14108.908565     -54.67    0.88      1
14108.909421     -52.71    0.91      1
14108.910231     -55.72    0.89      1
14129.898843      58.16    0.98      1
14129.899792      56.66    0.98      1
14129.900706      57.72    0.90      1
14129.901597      55.48    0.93      1
14129.902488      57.25    0.93      1
14130.944826      48.41    1.13      1
14130.945637      46.72    0.99      1
14130.946574      47.97    0.92      1
14130.947500      45.51    1.00      1
14130.949444      45.29    1.01      1
14130.950324      48.84    0.92      1
14131.878611      14.57    1.04      1
14131.879722      14.71    1.16      1
14131.880926      15.58    1.10      1
14131.882292      12.62    1.11      1
14131.883576      12.23    1.08      1
14138.838403     -39.05    0.92      1
14138.839201     -38.56    0.88      1
14138.840116     -40.74    0.89      1
14138.840914     -38.18    0.99      1
14138.841725     -39.98    0.92      1
14139.047419     -35.27    0.88      1
14139.048218     -33.59    0.91      1
14139.049005     -35.84    0.86      1
14139.049792     -35.52    0.85      1
14139.050556     -34.09    0.77      1
14216.774236      54.18    0.82      1
14216.775243      56.12    0.94      1
14246.782211      55.78    0.87      1
14246.783218      54.21    0.83      1
14246.784225      51.78    0.83      1
14247.815394      49.93    0.92      1
14247.816238      49.46    0.87      1
14247.817060      49.48    0.90      1
14248.790914      28.97    0.86      1
14248.791875      30.07    0.85      1
14248.792813      28.69    0.82      1
14249.783218      -6.35    0.96      1
14249.784086     -11.42    0.97      1
14250.786493     -29.17    1.01      1
14250.787431     -33.26    0.88      1
14250.788356     -31.67    0.92      1
14251.790116     -62.83    0.99      1
14251.791030     -60.64    0.92      1
14251.791921     -61.31    0.98      1
14255.736019     -72.31    0.80      1
14255.736771     -70.12    0.88      1
14255.737523     -72.12    0.88      1
14398.138218     -28.73    0.94      1
14428.044965     -53.47    0.95      1
14428.045984     -56.25    0.89      1
14428.046979     -53.65    0.91      1
14429.003634     -64.36    0.96      1
14429.004583     -64.41    0.94      1
14429.005556     -61.39    0.92      1
14430.080127     -69.32    0.93      1
14454.002211      49.70    1.01      1
14454.003588      52.09    0.98      1
14454.963785      30.64    1.05      1
14455.977072     -10.82    0.99      1
14458.960220     -55.66    1.13      1
14461.063148     -21.59    1.07      1
14461.945255       0.43    1.15      1
14492.956319      28.34    0.89      1
14544.911088     -31.78    0.92      1
14545.903692     -54.50    0.82      1
14779.088102     -21.81    1.09      1
14779.088808     -22.56    1.12      1
14779.089653     -20.06    1.07      1
14806.009514      43.06    1.08      1
14806.010278      38.26    1.09      1
14806.011030      38.46    1.08      1
14807.037569      23.24    1.04      1
14808.013322     -16.22    0.97      1
14808.014120     -20.01    1.09      1
14808.014803     -16.66    1.00      1
14809.090706     -28.12    0.98      1
14809.091400     -30.24    1.05      1
14809.092199     -31.94    1.02      1
14809.972998     -38.46    0.83      1
14809.973727     -39.42    0.96      1
14809.974479     -38.04    0.96      1
14810.979062     -48.84    0.91      1
14810.979769     -48.67    0.97      1
14810.980486     -51.09    0.92      1
14839.046552     -64.89    0.98      1
14839.047281     -61.80    0.99      1
14839.048011     -62.65    0.99      1
14847.093226      75.70    1.22      1
14847.094059      75.79    1.18      1
14847.094823      76.24    1.13      1
14864.991483      46.64    1.04      1
14864.992317      44.76    0.94      1
14864.993000      44.31    0.90      1
14927.828168     -59.68    1.15      1
14929.858273     -34.05    0.96      1
14929.859858     -40.29    1.06      1
14929.861444     -38.30    1.10      1
14934.852728      81.26    0.90      1
14934.853654      80.17    0.92      1
14934.854568      79.96    0.90      1
14954.845756     -15.61    1.00      1
14954.846439     -14.28    0.97      1
14954.847122     -16.22    0.89      1
14955.873979     -32.98    0.98      1
14983.744673      -7.81    0.96      1
14983.745367      -9.90    0.97      1
14983.746073      -7.26    0.94      1
14984.760065     -40.81    0.94      1
14984.760783     -39.11    1.02      1
14984.761489     -41.93    0.94      1
14985.733402     -52.71    0.97      1
14985.734212     -53.49    0.91      1
14985.734906     -51.55    0.96      1
14986.757372     -39.83    0.91      1
14986.758113     -43.41    0.99      1
14986.758830     -45.38    0.94      1
14987.734946     -43.61    0.95      1
14987.735814     -43.40    0.93      1
14987.736682     -41.11    1.03      1
14988.735274     -16.30    0.97      1
14988.736119     -16.91    0.97      1
14988.736871     -17.98    0.91      1
15109.136438      60.23    1.04      1
15109.137294      58.76    1.04      1
15109.138024      53.67    1.09      1
15134.151610     -33.49    0.92      1
15134.152304     -37.64    1.09      1
15134.152999     -32.31    0.98      1
15164.126506     -22.72    1.01      1
15164.127247     -20.47    1.05      1
15164.127988     -22.77    0.87      1
15172.115409      60.82    1.02      1
15172.116138      59.81    1.04      1
15172.116867      62.46    1.03      1
15173.030689      36.18    1.00      1
15173.031383      37.36    1.05      1
15173.032089      38.95    0.93      1
15188.096847       7.41    1.02      1
15188.097588       5.51    1.08      1
15188.098363       4.89    1.11      1
15189.077622     -22.77    1.18      1
15189.078247     -27.59    1.13      1
15189.078849     -23.72    1.09      1
15190.124002     -50.99    1.00      1
15190.124685     -47.53    1.05      1
15190.125356     -51.81    0.96      1
15192.002763     -67.25    0.99      1
15192.003446     -68.75    0.95      1
15192.004117     -67.85    1.01      1
15193.175557     -57.05    1.16      1
15193.176240     -54.74    0.92      1
15196.964795      46.77    0.93      1
15196.965489      48.11    0.97      1
15196.966195      48.38    0.91      1
15198.973242      80.77    1.05      1
15198.973971      80.50    1.00      1
15198.974689      79.56    1.04      1
15229.080267      78.88    0.97      1
15229.080996      76.81    1.06      1
15229.081748      74.96    0.96      1
15229.884589      58.99    1.02      1
15229.885306      61.34    0.89      1
15229.886047      59.83    0.95      1
15231.812763       5.46    0.97      1
15231.813527       3.64    0.99      1
15231.814418       4.29    1.08      1
15255.815516      71.08    0.92      1
15255.816442      73.82    1.00      1
15255.817136      71.36    0.90      1
15256.906837      96.10    0.96      1
15256.907508      97.61    0.96      1
15256.908214      95.57    0.89      1
15260.882984      31.95    1.12      1
15260.883632      32.10    1.15      1
15260.884338      32.85    1.06      1
15260.885113      33.96    0.93      1
15260.885877      32.95    0.98      1
15261.916511      -1.17    1.03      1
15261.917344       1.21    0.98      1
15261.918108      -3.87    1.01      1
15261.918872      -1.08    0.95      1
15261.919613      -0.60    1.00      1
15284.863241      44.23    1.11      1
15284.864016      42.92    1.12      1
15284.864687      40.98    1.18      1
15285.914864      60.80    0.90      1
15285.915732      62.27    0.82      1
15285.916565      61.66    1.00      1
15289.722462      21.15    0.96      1
15289.723156      21.43    0.94      1
15289.723839      18.88    0.87      1
15289.734428      23.99    0.90      1
15289.735123      24.55    0.96      1
15289.735817      22.45    1.00      1
15289.749404      18.68    0.94      1
15289.750121      20.31    0.83      1
15289.750839      18.90    0.89      1
15289.784586      19.48    0.95      1
15289.785327      18.69    0.87      1
15289.786044      15.71    0.94      1
15289.810035      15.59    0.92      1
15289.810741      20.38    0.96      1
15289.811447      17.58    0.87      1
15289.844303      14.29    0.79      1
15289.845067      15.68    0.84      1
15289.845842      15.71    0.81      1
15289.863514      17.93    0.84      1
15289.864382      15.77    0.77      1
15289.865308      16.05    0.84      1
15289.888825      12.60    0.79      1
15289.889519      16.52    0.87      1
15289.890225      17.53    0.89      1
15289.913244      16.41    0.84      1
15289.913996      12.18    0.89      1
15289.914748      15.90    0.82      1
15289.931101      14.56    0.92      1
15289.931853      15.50    0.90      1
15289.932629      11.12    0.95      1
15289.948484      13.88    1.05      1
15289.949606      11.25    1.06      1
15289.950740      13.27    1.08      1
15311.740502     -13.92    0.93      1
15311.741717     -14.75    0.99      1
15311.742447     -14.28    0.98      1
15312.825571      18.95    0.85      1
15312.826288      21.46    0.95      1
15312.826994      22.56    0.91      1
15313.743942      49.28    0.99      1
15313.744625      50.47    0.90      1
15313.745331      49.79    0.81      1
15314.805170      55.70    1.02      1
15314.806073      56.46    1.05      1
15314.806976      54.91    0.98      1
15320.743600     -38.88    1.00      1
15320.744329     -38.83    0.85      1
15320.745012     -39.84    1.01      1
15321.732891     -51.56    0.94      1
15321.733643     -53.76    0.95      1
15321.734534     -48.68    1.02      1
15342.740893      35.07    0.89      1
15342.741668      35.27    0.89      1
15342.742559      36.97    0.93      1
15342.850085      38.10    0.94      1
15342.851115      38.31    1.03      1
15342.852214      35.95    0.93      1
15343.732810      65.58    0.97      1
15343.733527      64.09    0.82      1
15344.733477      84.65    1.08      1
15344.734298      82.09    1.01      1
15344.735085      84.21    0.98      1
15350.742033     -31.32    1.16      1
15350.742658     -29.98    1.03      1
15350.743306     -35.34    1.16      1
15350.746570     -31.49    0.93      1
15350.747345     -33.37    0.87      1
15351.741884     -58.53    0.79      1
15351.742579     -54.60    0.83      1
15351.743273     -55.71    0.84      1
15465.144950      28.13    0.96      1
15465.145818      24.91    0.90      1
15465.146525      25.00    1.06      1
15466.144510      10.87    1.08      1
15466.145355      10.18    1.08      1
15466.146154       9.47    0.94      1
15467.146340     -26.87    0.88      1
15467.147069     -27.87    0.96      1
15467.147810     -25.02    1.04      1
15468.149235     -54.14    0.92      1
15468.150161     -53.41    0.98      1
15468.150960     -54.00    0.94      1
15469.142871     -51.61    1.06      1
15469.143809     -56.57    1.01      1
15469.144561     -57.94    0.98      1
15490.155462      43.75    1.07      1
15490.156168      48.59    1.04      1
15490.157013      46.60    1.09      1
15491.153649      73.06    1.08      1
15491.154483      74.55    0.99      1
15491.155200      74.41    1.03      1
15522.018696      77.29    1.07      1
15522.019425      78.42    1.03      1
15522.020119      75.19    0.98      1
15542.924419     -79.98    1.08      1
15542.925599     -72.72    1.03      1
15542.926305     -76.69    1.01      1
15545.132042     -49.78    1.01      1
15545.132806     -48.17    1.08      1
15545.133581     -48.22    1.12      1
15545.987263     -43.07    0.98      1
15545.988016     -45.55    1.05      1
15545.988768     -43.51    1.04      1
15557.128797     -82.64    1.01      1
15557.129504     -82.45    1.00      1
15557.130198     -79.24    1.00      1
15557.977558     -88.63    1.01      1
15557.978368     -84.37    1.17      1
15557.979306     -86.36    1.17      1
15559.964732     -54.31    1.00      1
15559.978680     -54.38    1.10      1
15584.994368     -55.71    0.95      1
15584.995086     -54.86    1.00      1
15584.995815     -54.89    1.02      1
15605.966269      13.22    1.13      1
15605.966975      12.87    1.03      1
15605.967669      15.23    1.05      1
15606.971727      45.48    1.10      1
15606.972456      46.97    1.07      1
15606.973174      49.45    1.00      1
15607.957126      54.77    1.05      1
15607.958492      57.45    0.97      1
15607.960135      57.78    0.99      1
15611.961656      38.93    1.13      1
15611.962385      40.47    1.10      1
15611.963114      41.43    1.20      1
15633.917528     -39.32    0.98      1
15633.918234     -41.27    0.97      1
15633.918917     -40.59    0.99      1
15634.816297      -7.80    0.92      1
15634.816969      -8.89    0.93      1
15634.817663      -6.14    0.88      1
15636.750872      40.15    0.94      1
15636.751578      38.66    0.93      1
15636.752238      38.41    0.96      1
15671.719334      -9.82    0.89      1
15671.720017      -9.01    0.86      1
15671.720688      -6.07    0.92      1
15672.720256     -50.85    0.90      1
15672.720939     -49.06    0.89      1
15672.721610     -49.44    0.87      1
15673.723088     -66.13    0.92      1
15673.723805     -68.48    0.88      1
15673.724523     -64.64    0.93      1
15697.727023      63.30    0.92      1
15697.727821      65.67    1.00      1
15697.728620      65.65    0.96      1
15698.725704      53.37    0.98      1
15698.726780      54.02    0.95      1
15698.727683      54.46    0.90      1
15699.725774      38.39    1.06      1
15699.726491      38.81    0.88      1
15699.727186      39.36    0.88      1
15700.725312      -0.36    0.94      1
15700.725995       1.98    0.94      1
15700.726689      -3.38    0.87      1
15703.727796     -72.50    0.94      1
15703.728502     -73.72    0.83      1
15703.729196     -71.04    0.90      1
15722.738173     -20.81    1.03      1
15722.739087     -17.99    0.97      1
15722.739943     -18.10    1.02      1
15723.730890      12.37    1.02      1
15723.731677      10.23    1.03      1
15723.732476      12.09    1.10      1
15728.741968      18.00    1.13      1
15728.742859      17.10    1.22      1
15728.743727      14.83    1.16      1

